CTAB-GAN: Effective Table Data Synthesizing

While data sharing is crucial for knowledge development, privacy concerns and strict regulation (e.g., European General Data Protection Regulation (GDPR)) unfortunately limit its full effectiveness. Synthetic tabular data emerges as an alternative to enable data sharing while fulfilling regulatory and privacy constraints. The state-of-the-art tabular data synthesizers draw methodologies from generative Adversarial Networks (GAN) and address two main data types in the industry, i.e., continuous and categorical. In this paper, we develop CTAB-GAN, a novel conditional table GAN architecture that can effectively model diverse data types, including a mix of continuous and categorical variables. Moreover, we address data imbalance and long-tail issues, i.e., certain variables have drastic frequency differences across large values. To achieve those aims, we first introduce the information loss and classification loss to the conditional GAN. Secondly, we design a novel conditional vector, which efficiently encodes the mixed data type and skewed distribution of data variable. We extensively evaluate CTAB-GAN with the state of the art GANs that generate synthetic tables, in terms of data similarity and analysis utility. The results on five datasets show that the synthetic data of CTAB-GAN remarkably resembles the real data for all three types of variables and results into higher accuracy for five machine learning algorithms, by up to 17%.

==> figures/longtail_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "UsageError: unrecognized arguments: # If you are running this in a Jupyter Notebook.\n"
     ]
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline  # If you are running this in a Jupyter Notebook."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.set_style(\"dark\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "ctgan = pd.read_csv('creditcard_ctgan.csv')\n",
    "tablegan = pd.read_csv('creditcard_tablegan.csv')\n",
    "cwgan = pd.read_csv('creditcard_cwgan.csv')\n",
    "medgan = pd.read_csv('creditcard_medgan.csv')\n",
    "ctabgan = pd.read_csv('creditcard_ctabgan.csv')\n",
    "df = pd.read_csv('creditcard_original.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(48418, 31)"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='Amount', ylabel='Probability'>"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.histplot(df,x=\"Amount\", stat=\"probability\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "12406"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(df['Amount'].unique())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='Amount', ylabel='Count'>"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax1 = plt.subplots(figsize=(6,4))\n",
    "ax1.set_ylim(0, 3200)\n",
    "sns.histplot(df,ax=ax1, x=\"Amount\")\n",
    "#plt.savefig(\"real_longtail.png\",dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax1 = plt.subplots(figsize=(6,4))\n",
    "ax1.set_ylim(0, 3200)\n",
    "sns.histplot(ctgan,ax=ax1, x=\"Amount\")\n",
    "plt.savefig(\"ctgan_longtail.png\",dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax1 = plt.subplots()\n",
    "ax1.set_ylim(0, 3200)\n",
    "sns.histplot(ctabgan,ax=ax1, x=\"Amount\")\n",
    "plt.savefig(\"ctabgan_longtail.png\",dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax1 = plt.subplots()\n",
    "ax1.set_ylim(0, 3200)\n",
    "sns.histplot(medgan,ax=ax1, x=\"Amount\")\n",
    "plt.savefig(\"medgan_longtail.png\",dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax1 = plt.subplots()\n",
    "ax1.set_ylim(0, 3200)\n",
    "sns.histplot(cwgan,ax=ax1, x=\"Amount\")\n",
    "plt.savefig(\"cwgan_longtail.png\",dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(48418, 31)"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cwgan.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0          24.450881\n",
       "1          24.587413\n",
       "2          20.555553\n",
       "3           0.384977\n",
       "4          43.410647\n",
       "            ...     \n",
       "48413      64.862154\n",
       "48414       5.275893\n",
       "48415       3.754749\n",
       "48416     644.127736\n",
       "48417    1702.118661\n",
       "Name: Amount, Length: 48418, dtype: float64"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ctabgan['Amount']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "27544.986571303878"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ctabgan['Amount'].max()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.9/site-packages/seaborn/distributions.py:2557: FutureWarning: `distplot` is a deprecated function and will be removed in a future version. Please adapt your code to use either `displot` (a figure-level function with similar flexibility) or `histplot` (an axes-level function for histograms).\n",
      "  warnings.warn(msg, FutureWarning)\n"
     ]
    }
   ],
   "source": [
    "kwargs = {'cumulative': True}\n",
    "sns.distplot(ctabgan['Amount'], hist_kws=kwargs, kde_kws=kwargs)\n",
    "plt.savefig(\"ctabgan_longtail.png\",dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.9/site-packages/seaborn/distributions.py:2557: FutureWarning: `distplot` is a deprecated function and will be removed in a future version. Please adapt your code to use either `displot` (a figure-level function with similar flexibility) or `histplot` (an axes-level function for histograms).\n",
      "  warnings.warn(msg, FutureWarning)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='Amount', ylabel='Density'>"
      ]
     },
     "execution_count": 53,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "kwargs = {'cumulative': True}\n",
    "sns.distplot(ctgan['Amount'], hist_kws=kwargs, kde_kws=kwargs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.9/site-packages/seaborn/distributions.py:2557: FutureWarning: `distplot` is a deprecated function and will be removed in a future version. Please adapt your code to use either `displot` (a figure-level function with similar flexibility) or `histplot` (an axes-level function for histograms).\n",
      "  warnings.warn(msg, FutureWarning)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='Amount', ylabel='Density'>"
      ]
     },
     "execution_count": 54,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "kwargs = {'cumulative': True}\n",
    "sns.distplot(df['Amount'], hist_kws=kwargs, kde_kws=kwargs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.9/site-packages/seaborn/distributions.py:2557: FutureWarning: `distplot` is a deprecated function and will be removed in a future version. Please adapt your code to use either `displot` (a figure-level function with similar flexibility) or `histplot` (an axes-level function for histograms).\n",
      "  warnings.warn(msg, FutureWarning)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "kwargs = {'cumulative': True}\n",
    "sns.distplot(medgan['Amount'], hist_kws=kwargs, kde_kws=kwargs)\n",
    "plt.savefig(\"medgan_longtail.png\",dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.9/site-packages/seaborn/distributions.py:2557: FutureWarning: `distplot` is a deprecated function and will be removed in a future version. Please adapt your code to use either `displot` (a figure-level function with similar flexibility) or `histplot` (an axes-level function for histograms).\n",
      "  warnings.warn(msg, FutureWarning)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='Amount', ylabel='Density'>"
      ]
     },
     "execution_count": 56,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "kwargs = {'cumulative': True}\n",
    "sns.distplot(tablegan['Amount'], hist_kws=kwargs, kde_kws=kwargs)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.9/site-packages/seaborn/distributions.py:2557: FutureWarning: `distplot` is a deprecated function and will be removed in a future version. Please adapt your code to use either `displot` (a figure-level function with similar flexibility) or `histplot` (an axes-level function for histograms).\n",
      "  warnings.warn(msg, FutureWarning)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "kwargs = {'cumulative': True}\n",
    "sns.distplot(cwgan['Amount'], hist_kws=kwargs, kde_kws=kwargs)\n",
    "plt.savefig(\"cwgan_longtail.png\",dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

